Finite Composites of the Fibonacci Category with Pointed Fusion Categories

We classify finite composites of the positive Fibonacci category with arbitrary pointed fusion categories, retaining the entire source functor and making no unitarity assumption on the target. Formal codegrees, dimension fields, and algebraic integrality exclude all dihedral Fibonacci rings $R_n$ with $n\ge4$ from categorification. Together with an independent graphical uniqueness argument, this gives the finite two-Fibonacci classification. For several marked Fibonacci generators, a geometric height-and-polygon argument identifies the based ring with a standard-basis Coxeter--Hecke ring. Transitive conjugation by the pointed image forces the noncommutation graph to be empty or a perfect matching. We then obtain a crossed-product classification in terms of a quotient group, a stabilizer, labelled Fibonacci or rank-six $\TT$ blocks, and compatible cocycle and categorical action data. This includes the Fibonacci--$\Z/3\Z$ composite problem without target unitarity. We also establish the corresponding forms and marked descent statements over characteristic-zero fields admitting the chosen Fibonacci-type input.

==> anc/EXPECTED_OUTPUT.txt <==
"A^2=A+I: PASS"
"B^2=B+I: PASS"
"tr(AB)=t: PASS"
"det(AB)=1: PASS"
"ABA-BAB=(t+1)(A-B): PASS"
"odd Chebyshev identity: PASS"
"braid n=3,j=1: PASS"
"braid n=4,j=1: PASS"
"braid n=5,j=1: PASS"
"braid n=5,j=2: PASS"
"braid n=6,j=1: PASS"
"braid n=6,j=2: PASS"
"braid n=8,j=1: PASS"
"braid n=8,j=2: PASS"
"braid n=8,j=3: PASS"
"braid n=10,j=1: PASS"
"braid n=10,j=2: PASS"
"braid n=10,j=3: PASS"
"braid n=10,j=4: PASS"
"braid n=12,j=1: PASS"
"braid n=12,j=2: PASS"
"braid n=12,j=3: PASS"
"braid n=12,j=4: PASS"
"braid n=12,j=5: PASS"
"All exact explicit-module checks passed."
"character sum n=3,j=1: PASS"
"character sum n=4,j=1: PASS"
"character sum n=5,j=1: PASS"
"character sum n=5,j=2: PASS"
"character sum n=6,j=1: PASS"
"character sum n=6,j=2: PASS"
"character sum n=8,j=1: PASS"
"character sum n=8,j=2: PASS"
"character sum n=8,j=3: PASS"
"character sum n=10,j=1: PASS"
"character sum n=10,j=2: PASS"
"character sum n=10,j=3: PASS"
"character sum n=10,j=4: PASS"
"character sum n=12,j=1: PASS"
"character sum n=12,j=2: PASS"
"character sum n=12,j=3: PASS"
"character sum n=12,j=4: PASS"
"character sum n=12,j=5: PASS"
"cyclotomic parameter n=4: PASS"
"candidate codegree n=4: PASS"
"real cyclotomic polynomial n=4: PASS"
"real cyclotomic degree n=4: PASS"
"cyclotomic parameter n=5: PASS"
"candidate codegree n=5: PASS"
"real cyclotomic polynomial n=5: PASS"
"real cyclotomic degree n=5: PASS"
"cyclotomic parameter n=6: PASS"
"candidate codegree n=6: PASS"
"real cyclotomic polynomial n=6: PASS"
"real cyclotomic degree n=6: PASS"
"cyclotomic parameter n=8: PASS"
"candidate codegree n=8: PASS"
"real cyclotomic polynomial n=8: PASS"
"real cyclotomic degree n=8: PASS"
"cyclotomic parameter n=10: PASS"
"candidate codegree n=10: PASS"
"real cyclotomic polynomial n=10: PASS"
"real cyclotomic degree n=10: PASS"
"cyclotomic parameter n=12: PASS"
"candidate codegree n=12: PASS"
"real cyclotomic polynomial n=12: PASS"
"real cyclotomic degree n=12: PASS"
"Mobius recovery of t: PASS"
"totient candidates through 1000: PASS"
"five-fold codegree n=5: PASS"
"five-fold codegree n=10: PASS"
"d-number ratio: PASS"
"d-number ratio trace: PASS"
"d-number ratio norm: PASS"
"d-number ratio trace is nonintegral: PASS"
"D4 plus: PASS"
"D4 minus: PASS"
"D6 plus: PASS"
"D6 minus: PASS"
"D4 ratio trace: PASS"
"D6 ratio norm: PASS"
"D4 mixed ratio: PASS"
"D6 mixed ratio: PASS"
"n=2 two-dimensional index set is empty: PASS"
"All exact two-Fibonacci arithmetic checks passed."
"conjugate Fibonacci scalars: PASS"
"conjugate presentation denominators: PASS"
"conjugate Gram diagonals: PASS"
"Fibonacci scalar: PASS"
"n=2 conjugation permutation: PASS"
"n=2 C2 forces omega: PASS"
"n=2 C3 forces sigma: PASS"
"n=2 coefficient equality at omega=sigma=1: PASS"
"n=3 four branch expansion: PASS"
"n=3 conjugation permutation: PASS"
"n=3 B3 forces omega: PASS"
"n=3 B5 forces sigma: PASS"
"n=3 coefficient equality at omega=sigma=1: PASS"
"n=2 Gram exponents: PASS"
"n=3 Gram exponents: PASS"
"All exact jellyfish coefficient checks passed."


==> anc/README.txt <==
Exact algebraic checks for Finite Composites of the Fibonacci Category with Pointed Fusion Categories

The three Wolfram Language scripts and EXPECTED_OUTPUT.txt are copied without
changes from the manuscript's reproducibility materials. The scripts were
originally validated using Wolfram Language 14.3.0 for macOS ARM. Their original
Section 5 comments refer to arguments now in Appendix A.

These checks are optional and are not run by arXiv when compiling main.tex.
They verify the matrix, arithmetic and scalar identities described in the
paper; they do not check the diagrammatic or categorical proofs.

To run all scripts and compare the complete output, set WOLFRAM_KERNEL to
your local WolframKernel executable if it is not available on PATH:

  WOLFRAM_KERNEL=/path/to/WolframKernel sh run_checks.sh

The runner can be invoked from any working directory. It requires a Wolfram
Language installation, diff and either sha256sum or shasum. It does not require
any files outside this ancillary directory, other than those system tools.


==> anc/SHA256SUMS <==
c68ca4f177501dd7e4797a718a0b19d2178cc4c23608ada1b5cabe4efcb9ecc1  EXPECTED_OUTPUT.txt
977cc7b8f5ead4faa0874471ffc9736641c2043f6fa2351c51c949c5ad9423ab  README.txt
3a750ac651cfcc5aa6619a6ea9dde079de6f335cc4f45b1122dbab84771cbbf9  run_checks.sh
c050e8bf6dc5822c4983a2dbf6dfab32fa0595645ee9de11217d65972848b15a  verify_explicit_two_dimensional_modules.wl
dd4ce61f20cd62239d300ef7210cfb502c0de449eaa2c01d1d706f976cc1b8ae  verify_jellyfish_coefficients.wl
b9253c209fbad8f1f835dfc770062f8c0179964e0d94033c1503e5886679dd21  verify_two_fib_arithmetic.wl


==> anc/run_checks.sh <==
#!/bin/sh
set -eu
cd "$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)"
if [ -n "${WOLFRAM_KERNEL:-}" ]; then
  kernel=$WOLFRAM_KERNEL
else
  kernel=$(command -v WolframKernel || true)
fi
if [ -z "$kernel" ] || [ ! -x "$kernel" ]; then
  echo "Set WOLFRAM_KERNEL to an executable WolframKernel." >&2
  exit 1
fi
actual=$(mktemp "${TMPDIR:-/tmp}/fib-pointed-checks.XXXXXX")
trap 'rm -f "$actual"' EXIT HUP INT TERM
for script in verify_explicit_two_dimensional_modules.wl verify_two_fib_arithmetic.wl verify_jellyfish_coefficients.wl; do
  if ! "$kernel" -noprompt -script "$script" >> "$actual" 2>&1; then
    cat "$actual"
    exit 1
  fi
done
cat "$actual"
diff -u EXPECTED_OUTPUT.txt "$actual"
if command -v sha256sum >/dev/null 2>&1; then
  sha256sum -c SHA256SUMS
else
  shasum -a 256 -c SHA256SUMS
fi
echo "All exact checks and ancillary hashes passed."


==> anc/verify_explicit_two_dimensional_modules.wl <==
(* Exact certificate for the explicit two-dimensional R_n-modules. *)

ClearAll[t, phi, p, r, A, B, X, m, alpha];
phi = (1 + Sqrt[5])/2;
p = (t + 1/phi)/Sqrt[5];
r = 1 + p - p^2;
A = DiagonalMatrix[{phi, -1/phi}];
B = {{p, 1}, {r, 1 - p}};
X = A.B;

assertZero[name_, expr_] :=
  If[FullSimplify[expr] === 0 || FullSimplify[expr] === ConstantArray[0, Dimensions[expr]],
    Print[name <> ": PASS"],
    Print[name <> ": FAIL: ", FullSimplify[expr]]; Exit[1]
  ];

assertZero["A^2=A+I", A.A - A - IdentityMatrix[2]];
assertZero["B^2=B+I", B.B - B - IdentityMatrix[2]];
assertZero["tr(AB)=t", Tr[X] - t];
assertZero["det(AB)=1", Det[X] - 1];
assertZero["ABA-BAB=(t+1)(A-B)", A.B.A - B.A.B - (t + 1) (A - B)];

(* The odd braid coefficient is sin((2m+1) alpha)/sin(alpha). *)
oddIdentity =
   ((2 Cos[2 alpha] + 1) ChebyshevU[m - 1, Cos[2 alpha]] -
      ChebyshevU[m - 2, Cos[2 alpha]]) Sin[alpha] -
    Sin[(2 m + 1) alpha];
assertZero["odd Chebyshev identity",
  FullSimplify[FunctionExpand[oddIdentity],
    Assumptions -> Element[m, Integers] && m >= 1 && 0 < alpha < Pi]];

(* Exact specializations for the surviving small-totient parameters and the
   realized value n=3. *)
Do[
  Do[
    tt = 2 Cos[2 Pi j/n];
    AA = A;
    BB = FullSimplify[B /. t -> tt];
    alt[start_, len_] := Dot @@ Table[
       If[EvenQ[k - 1], If[start === 1, AA, BB], If[start === 1, BB, AA]],
       {k, len}
       ];
    assertZero["braid n=" <> ToString[n] <> ",j=" <> ToString[j],
      RootReduce[alt[1, n] - alt[2, n]]],
    {j, 1, Floor[(n - 1)/2]}
  ],
  {n, {3, 4, 5, 6, 8, 10, 12}}
];

Print["All exact explicit-module checks passed."];


==> anc/verify_jellyfish_coefficients.wl <==
(* Exact scalar certificate for the n=2 and n=3 jellyfish tables in
   Section 5 and their two Q(Sqrt[5])-specializations in Section 11.  This
   checks coefficients, index permutations, the integer circle counts for
   diagonal train closures, and the nonvanishing scalar denominators for
   both Galois-conjugate roots.  Planar reductions, train independence,
   tadpole vanishing, and categorical descent remain diagrammatic. *)

ClearAll[tau, omega, sigma, assertTrue, assertZero, vectorZeroQ];

assertTrue[name_, condition_] :=
  If[TrueQ[condition], Print[name <> ": PASS"],
    Print[name <> ": FAIL: ", condition]; Exit[1]];

assertZero[name_, expression_] :=
  assertTrue[name, TrueQ[FullSimplify[expression] === 0]];

vectorZeroQ[vector_] := And @@ (TrueQ[FullSimplify[#] === 0] & /@ vector);

tauRoots = {(1 - Sqrt[5])/2, (1 + Sqrt[5])/2};
assertTrue["conjugate Fibonacci scalars",
  And @@ (TrueQ[FullSimplify[#^2 - # - 1 == 0]] & /@ tauRoots)];
assertTrue["conjugate presentation denominators",
  And @@ (TrueQ[FullSimplify[# != 0]] & /@
    Flatten[Table[r^m, {r, tauRoots}, {m, 1, 3}]])];
assertTrue["conjugate Gram diagonals",
  And @@ (TrueQ[FullSimplify[# != 0]] & /@
    Flatten[Table[r^m, {r, tauRoots}, {m, 1, 6}]])];

tau = tauRoots[[2]];
assertZero["Fibonacci scalar", tau^2 - tau - 1];

left2 = {1/(tau^2 omega), 1/(tau sigma), 1/tau, 1};
rawRight2 = {omega/tau^2, omega/tau, sigma/tau, sigma};
permutation2 = {1, 3, 2, 4};
right2 = ConstantArray[0, 4];
Do[right2[[permutation2[[i]]]] = rawRight2[[i]], {i, 1, 4}];
expectedRight2 = {omega/tau^2, sigma/tau, omega/tau, sigma};

assertTrue["n=2 conjugation permutation", right2 === expectedRight2];
assertZero["n=2 C2 forces omega", tau (left2[[3]] - right2[[3]]) - (1 - omega)];
assertZero["n=2 C3 forces sigma", left2[[4]] - right2[[4]] - (1 - sigma)];
assertTrue["n=2 coefficient equality at omega=sigma=1",
  vectorZeroQ[(left2 - right2) /. {omega -> 1, sigma -> 1}]];

initialLeft3 = {omega/tau^2, omega/tau, sigma/tau, sigma};
leftBranches3 = {
  {omega/tau, sigma}, {1/tau, 1}, {1/tau, 1},
  {1/tau, 1/tau, -1/tau}};
left3FromBranches = Flatten[
  MapThread[#1 #2 &, {initialLeft3, leftBranches3}]];
left3 = {omega^2/tau^3, omega sigma/tau^2, omega/tau^2,
  omega/tau, sigma/tau^2, sigma/tau, sigma/tau, sigma/tau,
  -sigma/tau};
assertTrue["n=3 four branch expansion",
  vectorZeroQ[left3FromBranches - left3]];

rawRight3 = {1/(tau^3 omega), 1/(tau^2 omega),
  1/(tau^2 sigma), 1/(tau sigma), 1/tau^2, 1/tau, 1/tau,
  1/tau, -1/tau};
permutation3 = {1, 5, 3, 8, 2, 7, 6, 4, 9};
right3 = ConstantArray[0, 9];
Do[right3[[permutation3[[i]]]] = rawRight3[[i]], {i, 1, 9}];
expectedRight3 = {1/(tau^3 omega), 1/tau^2, 1/(tau^2 sigma),
  1/tau, 1/(tau^2 omega), 1/tau, 1/tau, 1/(tau sigma),
  -1/tau};

assertTrue["n=3 conjugation permutation", right3 === expectedRight3];
assertZero["n=3 B3 forces omega",
  tau (left3[[4]] - right3[[4]]) - (omega - 1)];
assertZero["n=3 B5 forces sigma",
  tau (left3[[6]] - right3[[6]]) - (sigma - 1)];
assertTrue["n=3 coefficient equality at omega=sigma=1",
  vectorZeroQ[(left3 - right3) /. {omega -> 1, sigma -> 1}]];

trainExponent[n_Integer, d_Integer, gaps_List] :=
  n + d + Total[(n - 1) - gaps];
n2GramExponents = Prepend[
  trainExponent[2, #[[1]], #[[2]]] & /@
    {{1, {1}}, {0, {0}}, {0, {1, 1, 1}}}, 4];
n3GramExponents = Prepend[
  trainExponent[3, #[[1]], #[[2]]] & /@
    {{2, {2}}, {1, {1}}, {1, {2, 2, 2}}, {0, {0}},
     {0, {2, 1, 2}}, {0, {1, 2, 2}}, {0, {2, 2, 1}},
     {0, {2, 2, 2, 2, 2}}}, 6];
assertTrue["n=2 Gram exponents",
  n2GramExponents === {4, 3, 3, 2}];
assertTrue["n=3 Gram exponents",
  n3GramExponents === {6, 5, 5, 4, 5, 4, 4, 4, 3}];

Print["All exact jellyfish coefficient checks passed."];


==> anc/verify_two_fib_arithmetic.wl <==
(* Exact certificate for the arithmetic identities in Section 4.
   No floating-point arithmetic is used. *)

ClearAll[x, n, j, k, alpha, golden, codegree, characterValue,
  characterCodegree, assertTrue, assertZero];

assertTrue[name_, condition_] :=
  If[TrueQ[condition], Print[name <> ": PASS"],
    Print[name <> ": FAIL: ", condition]; Exit[1]];

assertZero[name_, expression_] :=
  assertTrue[name, TrueQ[RootReduce[FullSimplify[expression]] === 0]];

codegree[n_Integer, j_Integer] :=
  RootReduce[n (1 + 1/(4 Sin[Pi j/n]^2))];

characterValue[n_Integer, j_Integer, k_Integer] :=
  RootReduce[If[EvenQ[k], 2 Cos[Pi j k/n],
    Sin[Pi j k/n]/Sin[Pi j/n]]];

characterCodegree[n_Integer, j_Integer] := RootReduce[
  (4 + 2 Sum[characterValue[n, j, k]^2, {k, 1, n - 1}] +
     characterValue[n, j, n]^2)/2];

Do[
  Do[
    assertZero[
      "character sum n=" <> ToString[n] <> ",j=" <> ToString[j],
      characterCodegree[n, j] - codegree[n, j]],
    {j, 1, Floor[(n - 1)/2]}],
  {n, {3, 4, 5, 6, 8, 10, 12}}];

candidateParameters = {
  {4, 0, 6, x},
  {5, (Sqrt[5] - 1)/2, (15 + Sqrt[5])/2, x^2 + x - 1},
  {6, 1, 12, x - 1},
  {8, Sqrt[2], 16 + 4 Sqrt[2], x^2 - 2},
  {10, (1 + Sqrt[5])/2, 25 + 5 Sqrt[5], x^2 - x - 1},
  {12, Sqrt[3], 36 + 12 Sqrt[3], x^2 - 3}
  };

Do[
  n = row[[1]];
  assertZero["cyclotomic parameter n=" <> ToString[n],
    2 Cos[2 Pi/n] - row[[2]]];
  assertZero["candidate codegree n=" <> ToString[n],
    codegree[n, 1] - row[[3]]];
  assertTrue["real cyclotomic polynomial n=" <> ToString[n],
    Expand[MinimalPolynomial[2 Cos[2 Pi/n], x] - row[[4]]] === 0];
  assertTrue["real cyclotomic degree n=" <> ToString[n],
    Exponent[row[[4]], x] === EulerPhi[n]/2],
  {row, candidateParameters}];

assertZero["Mobius recovery of t",
  (3 n - 2 (n (3 - x)/(2 - x)))/(n - n (3 - x)/(2 - x)) - x];

assertTrue["totient candidates through 1000",
  Select[Range[1, 1000], EulerPhi[#] <= 4 &] ===
    {1, 2, 3, 4, 5, 6, 8, 10, 12}];

assertZero["five-fold codegree n=5", codegree[5, 1] - (15 + Sqrt[5])/2];
assertZero["five-fold codegree n=10", codegree[10, 2] - (15 + Sqrt[5])];

dRatio = RootReduce[(15 + Sqrt[5])/(15 - Sqrt[5])];
dRatioConjugate = dRatio /. Sqrt[5] -> -Sqrt[5];
assertZero["d-number ratio", dRatio - (23 + 3 Sqrt[5])/22];
assertZero["d-number ratio trace", dRatio + dRatioConjugate - 23/11];
assertZero["d-number ratio norm", dRatio dRatioConjugate - 1];
assertTrue["d-number ratio trace is nonintegral",
  ! IntegerQ[RootReduce[dRatio + dRatioConjugate]]];

golden = (1 + Sqrt[5])/2;
DPlus[n_Integer] := RootReduce[Sqrt[5] (golden^(2 n) - 1)];
DMinus[n_Integer] := RootReduce[Sqrt[5] (1 - golden^(-2 n))];

assertZero["D4 plus", DPlus[4] - (105 + 45 Sqrt[5])/2];
assertZero["D4 minus", DMinus[4] - (105 - 45 Sqrt[5])/2];
assertZero["D6 plus", DPlus[6] - (360 + 160 Sqrt[5])];
assertZero["D6 minus", DMinus[6] - (360 - 160 Sqrt[5])];
assertZero["D4 ratio trace", DPlus[4]/6 + DMinus[4]/6 - 35/2];
assertZero["D6 ratio norm", (DPlus[6]/12) (DMinus[6]/12) - 100/9];
assertZero["D4 mixed ratio", (5 4/2)/6 - 5/3];
assertZero["D6 mixed ratio", (5 6/2)/12 - 5/4];

assertTrue["n=2 two-dimensional index set is empty",
  Range[1, Floor[(2 - 1)/2]] === {}];

Print["All exact two-Fibonacci arithmetic checks passed."];

